Orthogonal polynomial approximation and Extended Dynamic Mode Decomposition in chaos

Extended Dynamic Mode Decomposition (EDMD) is a data-driven tool for forecasting and model reduction of dynamics, which has been extensively taken up in the physical sciences. While the method is conceptually simple, in deterministic chaos it is unclear what its properties are or even what it converges to. In particular, it is not clear how EDMD's least-squares approximation treats the classes of differentiable functions on which chaotic systems act. We develop for the first time a general, rigorous theory of EDMD on the simplest examples of chaotic maps: analytic expanding maps of the circle. To do this, we prove a new, basic approximation result in the theory of orthogonal polynomials on the unit circle (OPUC) and apply methods from transfer operator theory. We show that in the infinite-data limit, the least-squares projection error is exponentially small for trigonometric polynomial observable dictionaries. As a result, we show that forecasts and Koopman spectral data produced using EDMD in this setting converge to the physically meaningful limits, exponentially fast with respect to the size of the dictionary. This demonstrates that with only a relatively small polynomial dictionary, EDMD can be very effective, even when the sampling measure is not uniform. Furthermore, our OPUC result suggests that data-based least-squares projection may be a very effective approximation strategy more generally.

==> circlemap.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "146ca1f1",
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, LinearAlgebra, FFTW, Statistics, Arpack, Random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c7dc28b2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# cfs = -(fft((x->(4+cos(x))*cos(2*(2x+sin(x)))).((0:99)*2pi/100)))./(0:99)/im\n",
    "# plot([dot(imag.(cfs)[2:9],sin.((1:8)*x)) for x in 0:0.01:2pi])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "fcfc2351",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 300x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "f̂(x) = 4x - 4sin(6x)/10+8cos(3x)/100#4x + 0.01sum(imag(cfs[i+1])*sin(i*x) for i = 1:10)#4x + (-7sin(x)+9sin(2x)-10sin(3x)+3sin(4x)+6sin(5x)+3sin(6x))/25#2x - 0.9sin(x)\n",
    "f(x) = mod(f̂(x),2pi)\n",
    "# function F(z) \n",
    "#     Fz = z^3 * exp((z+1/z)/(2im*2))\n",
    "#     Fz / abs(Fz)\n",
    "# end\n",
    "figure(figsize=(3,3))\n",
    "for i = 1:5\n",
    "    plot(0:0.01:2pi,f̂.(0:0.01:2pi).-2(i-1)*pi,\"C0\")\n",
    "end\n",
    "# vlines(2pi*[0,0.375,0.625],[0,0,0],[2pi,2pi,2pi])\n",
    "xlim(0,2pi);ylim(0,2pi)\n",
    "gca().set_aspect(\"equal\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "ce45fe1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "Ktrue = 125; biggridN = 10Ktrue\n",
    "truepts = (2pi*(0:2biggridN-2))/(2biggridN-1)\n",
    "LebTrans = [z^k for k = -Ktrue+1:Ktrue-1, z in cis.(f.(truepts))]\n",
    "fft!(LebTrans,2)\n",
    "LebTrans = LebTrans[:,[(2biggridN-1 .+(2-Ktrue:0));(1:Ktrue)]]/(2biggridN-1)\n",
    "rhovals = eigvecs(LebTrans)[:,end]; \n",
    "rhovals /= rhovals[Ktrue]; rhovals = real.(rhovals)\n",
    "rhowts = real.(ifft([rhovals[Ktrue:end];zeros(2biggridN-2Ktrue);rhovals[1:Ktrue-1]]))\n",
    "W = Diagonal(rhowts);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "0e679948",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "249-element Vector{ComplexF64}:\n",
       "    1.07588964720584e-16 + 2.014868074084556e-16im\n",
       "   5.372278148365102e-16 - 6.302357724349018e-17im\n",
       "  -4.832406506077483e-16 + 2.755823997944689e-16im\n",
       " -1.4875487421214522e-16 - 1.169999013006192e-15im\n",
       "  -8.448052872416379e-16 + 9.568265228699362e-16im\n",
       " -1.2552498641325323e-15 - 2.622319542243445e-16im\n",
       "   4.154834777526405e-15 + 5.774692904344509e-16im\n",
       "  3.5512901577343143e-15 - 2.634361978458757e-15im\n",
       " -1.8115614010802814e-15 + 4.6487617554428136e-15im\n",
       "  -4.077717236612343e-15 - 3.596569519488997e-15im\n",
       "   9.448334990703167e-16 - 6.602835317764873e-15im\n",
       "  3.1888278552907988e-15 - 5.961916357192952e-15im\n",
       "  2.9796450007839198e-15 + 6.192309944438479e-15im\n",
       "                         ⋮\n",
       "   -0.060784990946303095 + 0.1465948651174873im\n",
       "   -0.045848908079650086 - 0.2152373655139973im\n",
       "   -0.045848908079658725 + 0.21523736551400716im\n",
       "     0.08510757234082464 - 0.22525405952494257im\n",
       "      0.0851075723408547 + 0.22525405952494496im\n",
       "      0.2666713391252748 + 0.2740610859724699im\n",
       "      0.2666713391252775 - 0.27406108597247064im\n",
       "      0.3756574220120707 - 0.2641152293839753im\n",
       "     0.37565742201207336 + 0.26411522938397813im\n",
       "      0.4690254980981256 + 0.1002226434474604im\n",
       "     0.46902549809812594 - 0.10022264344745946im\n",
       "      1.0000000000000069 + 3.3306690738754696e-16im"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eigvals_K = Array{Complex{Float64}}(undef,2Ktrue-1,Ktrue)\n",
    "for K = 1:Ktrue\n",
    "    Ψ0 = [z^k for k = -K+1:K-1, z in cis.(truepts)]\n",
    "    Ψ1 = [z^k for k = -K+1:K-1, z in cis.(f.(truepts))]\n",
    "    eigvals_K[:,K] = sort([zeros(2Ktrue-2K);eigvals((Ψ0*W*Ψ0') \\ (Ψ0*W*Ψ1'))],by=abs)\n",
    "end\n",
    "trueeigs = sort(eigvals(LebTrans),by=abs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "afaff5cd-1bb1-4cad-9458-68514bba912b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ComplexF64[0.02325728661894533 - 0.055411187842560106im, 0.023257286619812887 + 0.0554111878435698im, -0.06771551742727593 + 2.023313778364554e-12im, -0.07777574853933433 - 1.5588195175651896e-14im, 0.06904004584841164 + 0.08269950339013171im, 0.06904004584879178 - 0.08269950339012899im, -0.10736239942348605 - 0.021210687070175108im, -0.10736239942350832 + 0.021210687070793495im, -0.07875346917970841 + 0.08086415942618712im, -0.07875346918002832 - 0.08086415942632821im, -0.060784990946285505 - 0.1465948651173791im, -0.060784990946303095 + 0.1465948651174873im, -0.045848908079650086 - 0.2152373655139973im, -0.045848908079658725 + 0.21523736551400716im, 0.08510757234082464 - 0.22525405952494257im, 0.0851075723408547 + 0.22525405952494496im, 0.2666713391252748 + 0.2740610859724699im, 0.2666713391252775 - 0.27406108597247064im, 0.3756574220120707 - 0.2641152293839753im, 0.37565742201207336 + 0.26411522938397813im, 0.4690254980981256 + 0.1002226434474604im, 0.46902549809812594 - 0.10022264344745946im, 1.0000000000000069 + 3.3306690738754696e-16im]\n"
     ]
    }
   ],
   "source": [
    "println(trueeigs[end-22:end])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 223,
   "id": "c8ef7899",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 700x500 with 4 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(7,5))\n",
    "subplot(222)\n",
    "eigrange = 0:2:15\n",
    "eigrange2 = eigrange[2:end]\n",
    "plot(1:Ktrue,abs.(eigvals_K[end.-eigrange,:]'),\".\")\n",
    "xlim(0,min(Ktrue,100))\n",
    "xlabel(\"\\$K\\$\");ylabel(\"Eigval estimate modulus\")\n",
    "subplot(224)\n",
    "plot(0,NaN)\n",
    "decayrange = 1:div(4Ktrue,5)\n",
    "semilogy(decayrange,min.(abs.(eigvals_K[end.-eigrange2,decayrange] .- trueeigs[end.-eigrange2]),\n",
    "    abs.(conj.(eigvals_K[end.-eigrange2,decayrange]) .- trueeigs[end.-eigrange2]))',\".\")\n",
    "xlim(0,0.8Ktrue)\n",
    "xlabel(\"\\$K\\$\");ylabel(\"Eigenvalue estimate error\")\n",
    "tight_layout()\n",
    "\n",
    "subplot(223)\n",
    "scatter(reim(trueeigs)...,c=\"k\",s=2)\n",
    "trueeigs_col = reshape(trueeigs[end.-eigrange],1,length(eigrange))\n",
    "plot(real(trueeigs_col),abs.(imag(trueeigs_col)),\".\",markersize=5)\n",
    "plot(reim(cis.(0:0.01:2pi))...,\"--\",c=\"darkgray\",zorder=1)\n",
    "plot(0,0,\"x\",c=\"darkgray\")\n",
    "xlabel(\"\\$\\\\Re \\\\lambda\\$\"); ylabel(\"\\$\\\\Im \\\\lambda\\$\")\n",
    "gca().set_aspect(\"equal\")\n",
    "\n",
    "subplot(221)\n",
    "for i = 1:4\n",
    "    plot(0:0.01:2pi,f̂.(0:0.01:2pi).-2(i-1)*pi,\"C0\")\n",
    "end\n",
    "# vlines(2pi*[0,0.375,0.625],[0,0,0],[2pi,2pi,2pi])\n",
    "xticks([0,pi,2pi],[\"\\$0\\$\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "yticks([0,pi,2pi],[\"\\$0\\$\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "xlim(0,2pi);ylim(0,2pi)\n",
    "xlabel(\"\\$x\\$\");ylabel(\"\\$f(x)\\$\")\n",
    "gca().set_aspect(\"equal\")\n",
    "savefig(\"figures/circlemap.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "257c61e6",
   "metadata": {},
   "source": [
    "## Eigenmodes"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 224,
   "id": "6b7b18a1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x350 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = figure(figsize=(5,3.5))\n",
    "    fig.subplots_adjust(bottom=0.3, wspace=0.33)\n",
    "\n",
    "leglines = Any[]\n",
    "labels = String[]\n",
    "for (col,K) = zip((\"C2--\",\"C3-.\",\"C0-\"),[60,15,8])\n",
    "    Ψ0 = [z^k for k = -K+1:K-1, z in cis.(truepts)]\n",
    "    Ψ1 = [z^k for k = -K+1:K-1, z in cis.(f.(truepts))]\n",
    "    Koop = (Ψ0*W*Ψ0') \\ (Ψ0*W*Ψ1')\n",
    "    subplot(121)\n",
    "    plot(truepts,abs.(Ψ0'*((Ψ0*W*Ψ0') \\eigs(Koop',nev=3)[2][:,2])),col)\n",
    "    subplot(122)\n",
    "    push!(leglines,plot(truepts,abs.(Ψ0'*eigs(Koop,nev=3)[2][:,2]),col)[1])\n",
    "    push!(labels,\"\\$K=$K\\$\")\n",
    "end\n",
    "subplot(121)\n",
    "xlim(0,2pi);ylim(ymin=0);xlabel(\"\\$x\\$\");ylabel(\"\\$|a_{2,K}(x)|\\$\")\n",
    "yticks(0:0.5:1.5);xticks([0,pi,2pi],[\"\\$0\\$\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "\n",
    "subplot(122)\n",
    "xlim(0,2pi);ylim(ymin=0);xlabel(\"\\$x\\$\");ylabel(\"\\$|b_{2,K}(x)|\\$\")\n",
    "xticks([0,pi,2pi],[\"\\$0\\$\",\"\\$\\\\pi\\$\",\"\\$2\\\\pi\\$\"])\n",
    "\n",
    "subplot(121).legend(reverse(leglines),reverse(labels),loc=\"upper center\", \n",
    "             bbox_to_anchor=(1.2, -0.2),fancybox=false, shadow=false, ncol=3)\n",
    "\n",
    "# tight_layout()\n",
    "savefig(\"figures/eigmodes.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d14592be",
   "metadata": {},
   "source": [
    "## Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 232,
   "id": "49ec3eca",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 400x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "Ktst = 8; II = 10\n",
    "Ns = round.(Int,10 .^(1.5:0.25:5))\n",
    "\n",
    "figure(figsize=(4,3))\n",
    "for rns = 1:4\n",
    "    eigvals_NK = Array{Complex{Float64}}(undef,II,length(Ns))\n",
    "    for (ind,N) in enumerate(Ns)\n",
    "        xh = Array{Float64}(undef,N)\n",
    "        x = rand(MersenneTwister(rns+1))#0.632412158928874\n",
    "        for i = 1:1000\n",
    "            x = f(x)\n",
    "        end\n",
    "        xh = Array{Float64}(undef,N+1)\n",
    "        for i = 1:N\n",
    "            x = f(x)\n",
    "            xh[i] = x\n",
    "        end\n",
    "        Ψ0 = [z^k for k = -Ktst+1:Ktst-1, z in cis.(xh[1:N])]\n",
    "        Ψ1 = [z^k for k = -Ktst+1:Ktst-1, z in cis.(xh[2:N+1])]\n",
    "        Koop = (Ψ0'\\Ψ1')\n",
    "        eigvals_NK[:,ind] = reverse(sort(eigs(Koop,nev=II+2)[1][1:II],by=abs))\n",
    "    end\n",
    "    semilogx(repeat(Ns,1,II),abs.(eigvals_NK[1:II,:])',\".\")\n",
    "end\n",
    "xl = xlim()\n",
    "plot(repeat([0 10^10],II,1)', repeat(abs.(eigvals_K[end:-1:end-II+1,Ktst]),1,2)',alpha=0.25)\n",
    "xlim(xl)\n",
    "ylim(0,1.1)\n",
    "xlabel(\"Number of data points \\$N\\$\")\n",
    "ylabel(\"Modulus of eigval. estimate\")\n",
    "tight_layout()\n",
    "savefig(\"figures/dataeig.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 178,
   "id": "4037fed9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "15-element Vector{Float64}:\n",
       " 1.000000000000003\n",
       " 0.46259695106493975\n",
       " 0.4625969510649393\n",
       " 0.37910225182178653\n",
       " 0.37910225182178625\n",
       " 0.2883969889615779\n",
       " 0.2883969889615775\n",
       " 0.08162443312042703\n",
       " 0.08162443312042691\n",
       " 0.057907465297402\n",
       " 0.05790746529740195\n",
       " 0.047927135254043664\n",
       " 0.04792713525404341\n",
       " 0.04752412913237577\n",
       " 0.047524129132375505"
      ]
     },
     "execution_count": 178,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "abs.(eigvals_K[:,Ktst])[end:-1:end-2Ktst+2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3f8e85db",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.11.0",
   "language": "julia",
   "name": "julia-1.11"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.11.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

